Integrable models on Rydberg atom chains

We initiate a systematic study of integrable models for spin chains with constrained Hilbert spaces; we focus on spin-1/2 chains with the Rydberg constraint. We extend earlier results for medium-range spin chains to the constrained Hilbert space, and formulate an integrability condition. This enables us to construct new integrable models with fixed interaction ranges. We classify all time- and space-reflection symmetric integrable Rydberg-constrained Hamiltonians of range 3 and 4. At range 3, we find a single family of integrable Hamiltonians: the so-called RSOS quantum chains, which are related to the well-known RSOS models of Andrews, Baxter, and Forrester. At range 4 we find two families of models, the first of which is the constrained XXZ model. We also find a new family of models depending on a single coupling $z$. We provide evidence of two critical points related to the golden ratio $\phi$, at $z=\phi^{-1/2}$ and $z=\phi^{3/2}$. We also perform a partial classification of integrable Hamiltonians for range 5.

==> G_operators.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91078,       2224]
NotebookOptionsPosition[     90374,       2203]
NotebookOutlinePosition[     90765,       2219]
CellTagsIndexPosition[     90722,       2216]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["G-operator: off-critical golden chain", "Section",
 CellChangeTimes->{{3.9248625681100073`*^9, 
  3.924862579672455*^9}},ExpressionUUID->"dde6ee8a-a3f0-4088-b3e1-\
bdd83b9fb8f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"u", " ", "z"}]}], 
          RowBox[{"1", "+", 
           RowBox[{"v", " ", "z"}]}]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "u"}], "+", "z", "+", 
            RowBox[{"u", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["u", "2"], "+", 
              RowBox[{"2", " ", "u", " ", "z"}], "+", 
              SuperscriptBox["z", "2"], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["u", "2"], " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"2", " ", "u", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               SuperscriptBox["z", "4"]}]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "v"}], "+", "z", "+", 
            RowBox[{"v", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["v", "2"], "+", 
              RowBox[{"2", " ", "v", " ", "z"}], "+", 
              SuperscriptBox["z", "2"], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"2", " ", "v", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["v", "3"], " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["z", "4"]}]}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"v", " ", "z"}]}], ")"}], "2"]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "v"}], "+", "z", "+", 
              RowBox[{"v", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["v", "2"], "+", 
                RowBox[{"2", " ", "v", " ", "z"}], "+", 
                SuperscriptBox["z", "2"], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"2", " ", "v", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["v", "3"], " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "4"]}]}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "z", "+", 
             RowBox[{"3", " ", "u", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["u", "2"], " ", 
              SuperscriptBox["z", "3"]}], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["u", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  SuperscriptBox["z", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"v", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"u", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"z", "+", 
                RowBox[{"v", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"v", "-", "z", "-", 
                RowBox[{"v", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"v", " ", "z"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"v", "+", "z", "+", 
                 RowBox[{"3", " ", "v", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["v", "2"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["z", "2"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["v", "3"], " ", 
                    SuperscriptBox["z", "3"]}], "+", 
                   RowBox[{"2", " ", "v", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["v", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
              RowBox[{"2", " ", "z"}]]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"u", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "v"}], "+", "z", "+", 
              RowBox[{"v", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["v", "2"], "+", 
                RowBox[{"2", " ", "v", " ", "z"}], "+", 
                SuperscriptBox["z", "2"], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"2", " ", "v", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["v", "3"], " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "4"]}]}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["u", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  SuperscriptBox["z", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"v", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["v", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", "v", " ", 
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  SuperscriptBox["z", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["v", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"v", " ", "z"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"u", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"z", "+", 
                RowBox[{"v", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"v", "-", "z", "-", 
                RowBox[{"v", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"v", " ", "z"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"v", "+", "z", "+", 
                 RowBox[{"3", " ", "v", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["v", "2"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["z", "2"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["v", "3"], " ", 
                    SuperscriptBox["z", "3"]}], "+", 
                   RowBox[{"2", " ", "v", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["v", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
              RowBox[{"2", " ", "z"}]]}], ")"}]}], ")"}]}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "u"}], "+", "z", "+", 
           RowBox[{"u", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["u", "2"], "+", 
             RowBox[{"2", " ", "u", " ", "z"}], "+", 
             SuperscriptBox["z", "2"], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["u", "2"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", "u", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["u", "3"], " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["u", "2"], " ", 
              SuperscriptBox["z", "4"]}]}]]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"v", " ", "z"}]}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"v", "-", "z", "-", 
            RowBox[{"v", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["v", "2"], "+", 
              RowBox[{"2", " ", "v", " ", "z"}], "+", 
              SuperscriptBox["z", "2"], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"2", " ", "v", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["v", "3"], " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["z", "4"]}]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "z", "+", 
            RowBox[{"3", " ", "u", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "2"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["z", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"2", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SuperscriptBox["z", "3"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
         RowBox[{"4", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"u", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"z", "+", 
               RowBox[{"v", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["v", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"2", " ", "v", " ", 
                  RowBox[{"(", 
                   RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["v", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"v", "-", "z", "-", 
               RowBox[{"v", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["v", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"2", " ", "v", " ", 
                  RowBox[{"(", 
                   RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["v", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"v", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"v", "+", "z", "+", 
                RowBox[{"3", " ", "v", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
             RowBox[{"2", " ", "z"}]]}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"u", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"v", "-", "z", "-", 
             RowBox[{"v", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["v", "2"], "+", 
               RowBox[{"2", " ", "v", " ", "z"}], "+", 
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", "v", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["v", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "4"]}]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["u", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  SuperscriptBox["z", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"v", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["v", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", "v", " ", 
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  SuperscriptBox["z", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["v", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"v", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"u", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"z", "+", 
                RowBox[{"v", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"v", "-", "z", "-", 
                RowBox[{"v", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"v", " ", "z"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"v", "+", "z", "+", 
                 RowBox[{"3", " ", "v", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["v", "2"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["z", "2"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["v", "3"], " ", 
                    SuperscriptBox["z", "3"]}], "+", 
                   RowBox[{"2", " ", "v", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["v", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
              RowBox[{"2", " ", "z"}]]}], ")"}]}], ")"}]}]}], ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "u"}], "+", "z", "+", 
           RowBox[{"u", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["u", "2"], "+", 
             RowBox[{"2", " ", "u", " ", "z"}], "+", 
             SuperscriptBox["z", "2"], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["u", "2"], " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", "u", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["u", "3"], " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["u", "2"], " ", 
              SuperscriptBox["z", "4"]}]}]]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"v", " ", "z"}]}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"v", "-", "z", "-", 
            RowBox[{"v", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["v", "2"], "+", 
              RowBox[{"2", " ", "v", " ", "z"}], "+", 
              SuperscriptBox["z", "2"], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"2", " ", "v", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["v", "3"], " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["v", "2"], " ", 
               SuperscriptBox["z", "4"]}]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "z", "+", 
            RowBox[{"3", " ", "u", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "2"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["z", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"2", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SuperscriptBox["z", "3"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
         RowBox[{"4", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"u", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"z", "+", 
               RowBox[{"v", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["v", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"2", " ", "v", " ", 
                  RowBox[{"(", 
                   RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["v", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"v", "-", "z", "-", 
               RowBox[{"v", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["v", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"2", " ", "v", " ", 
                  RowBox[{"(", 
                   RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["v", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"v", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"v", "+", "z", "+", 
                RowBox[{"3", " ", "v", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
             RowBox[{"2", " ", "z"}]]}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"u", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"v", "-", "z", "-", 
             RowBox[{"v", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["v", "2"], "+", 
               RowBox[{"2", " ", "v", " ", "z"}], "+", 
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", "v", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["v", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "4"]}]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"u", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["u", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  SuperscriptBox["z", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", 
             RowBox[{"v", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["v", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", "v", " ", 
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  SuperscriptBox["z", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["v", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"v", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"u", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"z", "+", 
                RowBox[{"v", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"v", "-", "z", "-", 
                RowBox[{"v", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"v", " ", "z"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"v", "+", "z", "+", 
                 RowBox[{"3", " ", "v", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["v", "2"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["z", "2"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["v", "3"], " ", 
                    SuperscriptBox["z", "3"]}], "+", 
                   RowBox[{"2", " ", "v", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["v", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
              RowBox[{"2", " ", "z"}]]}], ")"}]}], ")"}]}]}], ",", "0", ",", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"v", " ", "z"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "z", "+", 
            RowBox[{"3", " ", "u", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "2"], " ", 
             SuperscriptBox["z", "3"]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["z", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"2", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SuperscriptBox["z", "3"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"u", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"z", "+", 
               RowBox[{"v", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["v", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"2", " ", "v", " ", 
                  RowBox[{"(", 
                   RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["v", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"v", "-", "z", "-", 
               RowBox[{"v", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["v", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"2", " ", "v", " ", 
                  RowBox[{"(", 
                   RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["v", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"v", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"v", "+", "z", "+", 
                RowBox[{"3", " ", "v", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
             RowBox[{"2", " ", "z"}]]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"u", " ", "z"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"u", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}]}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["z", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["u", "3"], " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"2", " ", "u", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SuperscriptBox["z", "3"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["u", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"z", "+", 
            RowBox[{"v", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}]}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["z", "2"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["v", "3"], " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"2", " ", "v", " ", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SuperscriptBox["z", "3"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["v", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"u", " ", "z"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"z", "+", 
               RowBox[{"v", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["v", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"2", " ", "v", " ", 
                  RowBox[{"(", 
                   RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["v", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"v", "-", "z", "-", 
               RowBox[{"v", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["v", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"2", " ", "v", " ", 
                  RowBox[{"(", 
                   RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["v", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"v", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"v", "+", "z", "+", 
                RowBox[{"3", " ", "v", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
             RowBox[{"2", " ", "z"}]]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "u"}], "+", "z", "+", 
               RowBox[{"u", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["u", "2"], "+", 
                 RowBox[{"2", " ", "u", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["u", "2"], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", "u", " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["u", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["u", "2"], " ", 
                  SuperscriptBox["z", "4"]}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "v"}], "+", "z", "+", 
               RowBox[{"v", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["v", "2"], "+", 
                 RowBox[{"2", " ", "v", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["v", "2"], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", "v", " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["v", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["v", "2"], " ", 
                  SuperscriptBox["z", "4"]}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"u", " ", "v"}], "+", 
               RowBox[{"u", " ", "z"}], "+", 
               RowBox[{"3", " ", "u", " ", "v", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", "u", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"u", " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["v", "2"], "+", 
                  RowBox[{"2", " ", "v", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "4"]}]}]]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"u", "+", "z", "+", 
               RowBox[{"3", " ", "u", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["u", "2"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["u", "2"], "+", 
                 RowBox[{"2", " ", "u", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["u", "2"], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", "u", " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["u", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["u", "2"], " ", 
                  SuperscriptBox["z", "4"]}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"v", "+", "z", "+", 
               RowBox[{"4", " ", "v", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"u", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "2"]}], "-", 
               SuperscriptBox["z", "3"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "3"]}], "-", 
               RowBox[{"u", " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"2", " ", "v", " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"2", " ", "u", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "4"]}], "-", 
               RowBox[{"2", " ", "u", " ", "v", " ", 
                SuperscriptBox["z", "5"]}], "-", 
               RowBox[{
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "5"]}], "-", 
               RowBox[{"2", " ", "u", " ", 
                SuperscriptBox["v", "3"], " ", 
                SuperscriptBox["z", "5"]}], "-", 
               RowBox[{"u", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "6"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["v", "2"], "+", 
                 RowBox[{"2", " ", "v", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["v", "2"], " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", "v", " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["v", "3"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["v", "2"], " ", 
                  SuperscriptBox["z", "4"]}]}]], "+", 
               RowBox[{
                SuperscriptBox["z", "2"], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["v", "2"], "+", 
                  RowBox[{"2", " ", "v", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "4"]}]}]]}], "-", 
               RowBox[{"u", " ", "v", " ", 
                SuperscriptBox["z", "2"], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["v", "2"], "+", 
                  RowBox[{"2", " ", "v", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "4"]}]}]]}], "+", 
               RowBox[{"u", " ", 
                SuperscriptBox["z", "3"], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["v", "2"], "+", 
                  RowBox[{"2", " ", "v", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "4"]}]}]]}], "+", 
               RowBox[{"v", " ", 
                SuperscriptBox["z", "3"], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["v", "2"], "+", 
                  RowBox[{"2", " ", "v", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "4"]}]}]]}], "+", 
               RowBox[{"u", " ", "v", " ", 
                SuperscriptBox["z", "4"], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["v", "2"], "+", 
                  RowBox[{"2", " ", "v", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   SuperscriptBox["z", "4"]}]}]]}]}], ")"}]}], ")"}]}], 
          ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "v"}], "-", "z", "-", 
             RowBox[{"4", " ", "v", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             SuperscriptBox["z", "3"], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"2", " ", "v", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", 
              SuperscriptBox["z", "5"]}], "-", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["v", "2"], "+", 
               RowBox[{"2", " ", "v", " ", "z"}], "+", 
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", "v", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["v", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["v", "2"], " ", 
                SuperscriptBox["z", "4"]}]}]], "-", 
             RowBox[{
              SuperscriptBox["z", "2"], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["v", "2"], "+", 
                RowBox[{"2", " ", "v", " ", "z"}], "+", 
                SuperscriptBox["z", "2"], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"2", " ", "v", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["v", "3"], " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "4"]}]}]]}], "-", 
             RowBox[{"v", " ", 
              SuperscriptBox["z", "3"], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["v", "2"], "+", 
                RowBox[{"2", " ", "v", " ", "z"}], "+", 
                SuperscriptBox["z", "2"], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"2", " ", "v", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["v", "3"], " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["v", "2"], " ", 
                 SuperscriptBox["z", "4"]}]}]]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "z", "+", 
             RowBox[{"3", " ", "u", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["u", "2"], " ", 
              SuperscriptBox["z", "3"]}], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["u", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"2", " ", "u", " ", 
                RowBox[{"(", 
                 RowBox[{"z", "+", 
                  SuperscriptBox["z", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"u", "+", "z", "+", 
             RowBox[{"3", " ", "u", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["u", "2"], " ", 
              SuperscriptBox["z", "3"]}], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["u", "2"], "+", 
               RowBox[{"2", " ", "u", " ", "z"}], "+", 
               SuperscriptBox["z", "2"], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["u", "2"], " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", "u", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["u", "3"], " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["u", "2"], " ", 
                SuperscriptBox["z", "4"]}]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"u", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"z", "+", 
                RowBox[{"v", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}], "-", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"v", "-", "z", "-", 
                RowBox[{"v", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["v", "3"], " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"2", " ", "v", " ", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["v", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"v", " ", "z"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"v", "+", "z", "+", 
                 RowBox[{"3", " ", "v", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["v", "2"], " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox["z", "2"], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["v", "3"], " ", 
                    SuperscriptBox["z", "3"]}], "+", 
                   RowBox[{"2", " ", "v", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SuperscriptBox["z", "3"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["v", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["z", "2"]}], "+", 
                    SuperscriptBox["z", "4"]}], ")"}]}]}]]}], ")"}]}], 
              RowBox[{"2", " ", "z"}]]}], ")"}]}], ")"}]}]}], ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.924862620846884*^9, 3.924862627768721*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"d570e967-b0ab-4015-925e-e44417dfe583"]
}, Closed]],

Cell[CellGroupData[{

Cell["G-operator: constrained XXZ", "Section",
 CellChangeTimes->{{3.924862757002049*^9, 
  3.9248627625124598`*^9}},ExpressionUUID->"aba0131a-c2ea-427b-83a8-\
e62027d1b43a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"a", " ", "v"}], "+", 
            RowBox[{"u", " ", "v"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "v"}], "-", 
            SuperscriptBox["v", "2"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"a", " ", "u"}], "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"]]}], ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"a", " ", "v"}], "+", 
            RowBox[{"u", " ", "v"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "v"}], "-", 
            SuperscriptBox["v", "2"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"a", " ", "u"}], "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"]]}], ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"a", " ", "v"}], "+", 
          SuperscriptBox["v", "2"]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a", " ", "u"}], "-", 
          SuperscriptBox["u", "2"]}]]}], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"u", "-", "v"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a", " ", "u"}], "-", 
          SuperscriptBox["u", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["u", "2"], "-", 
          RowBox[{"u", " ", "v"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"a", " ", "u"}], "-", 
             SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "v"}], "-", 
            SuperscriptBox["v", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "v"}], "-", 
            SuperscriptBox["v", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "u"}], "-", 
            SuperscriptBox["u", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "v"}]}], ")"}]}]]}], ",", "0", ",", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "-", "v"}], ")"}], " ", "v", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"a", " ", "v"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "u"}], "-", 
            SuperscriptBox["u", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "v"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "v"}], "-", 
            SuperscriptBox["v", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
       "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "u"}], "+", "v"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "u"}], "-", 
            SuperscriptBox["u", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "v"}], "-", 
            SuperscriptBox["v", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "u"}], "+", "v"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "u"}], "-", 
            SuperscriptBox["u", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "v"}], "-", 
            SuperscriptBox["v", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"u", "-", "v"}], ")"}], " ", "v", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"a", " ", "v"}], "+", 
           SuperscriptBox["v", "2"]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a", " ", "v"}]}]], ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"u", "-", "v"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"a", " ", "v"}], "+", 
            SuperscriptBox["v", "2"]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a", " ", "v"}]}]]}], ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"u", "-", "v"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a", " ", "v"}], "-", 
          RowBox[{"u", " ", "v"}]}], 
         RowBox[{"1", "-", 
          RowBox[{"a", " ", "v"}], "+", 
          SuperscriptBox["v", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a", " ", "v"}], "-", 
          RowBox[{"u", " ", "v"}]}], 
         RowBox[{"1", "-", 
          RowBox[{"a", " ", "u"}], "+", 
          SuperscriptBox["u", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a", " ", "v"}], "-", 
          RowBox[{"u", " ", "v"}]}], 
         RowBox[{"1", "-", 
          RowBox[{"a", " ", "u"}], "+", 
          SuperscriptBox["u", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "u"}], "+", "v"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "u"}], "-", 
            SuperscriptBox["u", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"a", " ", "v"}], "-", 
            SuperscriptBox["v", "2"]}], ")"}]}]]}], ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"u", "-", "v"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"a", " ", "v"}], "-", 
          RowBox[{"u", " ", "v"}]}], 
         RowBox[{"1", "-", 
          RowBox[{"a", " ", "v"}], "+", 
          SuperscriptBox["v", "2"]}]]}], ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.924862840607237*^9, 
  3.924862844267791*^9}},ExpressionUUID->"55f9a233-a297-4b57-885c-\
01f860f25a0f"]
}, Closed]]
},
WindowSize->{1506, 839},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0ac86f62-df88-4829-992d-e51ad9a75f7d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 184, 3, 67, "Section",ExpressionUUID->"dde6ee8a-a3f0-4088-b3e1-bdd83b9fb8f5"],
Cell[767, 27, 69414, 1717, 1851, "Input",ExpressionUUID->"d570e967-b0ab-4015-925e-e44417dfe583"]
}, Closed]],
Cell[CellGroupData[{
Cell[70218, 1749, 174, 3, 53, "Section",ExpressionUUID->"aba0131a-c2ea-427b-83a8-e62027d1b43a"],
Cell[70395, 1754, 19963, 446, 984, "Input",ExpressionUUID->"55f9a233-a297-4b57-885c-01f860f25a0f"]
}, Closed]]
}
]
*)


